43 Cygni observed with BRITE-Constellation

The gamma Doradus star 43 Cygni was observed by BRITE-Toronto for 156 days in 2015. From this data set we identified 37 pulsation frequencies which show a regular period spacing pattern that will be subject of a more detailed asteroseismic analysis.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


